Creating ConLangs to Probe the Metalinguistic Grammatical Knowledge of LLMs

We present a system that uses LLMs as a tool in the development of Constructed Languages -- ConLangs, which we call IASC (Interactive Agentic System for ConLangs). The system is modular in that it creates each of the components -- phonology, morphology and syntax, lexicon, orthography, and grammatical handbook, using module-specific sets of prompts. The approach is agentic in that various modules allow for refining the output given automatically-generated commentary on a previous step. Our main goals are twofold. First, we aim to provide tools that facilitate an engaging and enjoyable experience in creating artificially constructed languages. Second, the focus of this paper is on using our ConLang framework as a novel way to explore what LLMs 'know' about language -- not what they know about any particular language or encyclopedic facts, but how much they know about and understand language and linguistic concepts. In the experiments, we particularly focus on the morphosyntax module and show that there is a fairly wide gulf in capabilities both among different LLMs and among different linguistic specifications, with it being notably easier for systems to deal with more typologically common patterns than rarer ones. All code is released.

==> CodeFragments/welsh_cyrillic.py <==
import sys

def ipa_to_orthography(ipa_word):
    # Define the mapping from IPA to Cyrillic orthography
    ipa_to_cyrillic = {
        'p': 'п', 't': 'т', 'k': 'к', 'b': 'б', 'd': 'д', 'g': 'г',
        'm': 'м', 'n': 'н', 'ŋ': 'ң', 'f': 'ф', 'v': 'в', 'θ': 'ѳ',
        'ð': 'ђ', 's': 'с', 'ʃ': 'ш', 'h': 'х', 'tʃ': 'ч', 'dʒ': 'џ',
        'l': 'л', 'r': 'р', 'j': 'й', 'w': 'ў', 'ɬ': 'ԓ', 'χ': 'ҳ',
        'a': 'а', 'ɛ': 'э', 'e': 'е', 'i': 'и', 'ɪ': 'ӥ', 'ɔ': 'ӧ',
        'o': 'о', 'u': 'у', 'ʊ': 'ӯ', 'ə': 'ә', 'ʌ': 'ӑ', 'ɨ': 'ы',
        'ai': 'ай', 'au': 'ау', 'oi': 'ой', 'ɨu': 'ыу', 'əi': 'әй', 'əu': 'әу'
    }
    
    # Split the input into phonemes
    phonemes = ipa_word.split()
    
    # Convert phonemes to Cyrillic letters
    cyrillic_word = ''
    i = 0
    while i < len(phonemes):
        # Check for two-phoneme combinations first
        if i < len(phonemes) - 1:
            diphtong = phonemes[i] + phonemes[i+1]
            if diphtong in ipa_to_cyrillic:
                cyrillic_word += ipa_to_cyrillic[diphtong]
                i += 2
                continue
        
        # If not a diphtong, convert single phoneme
        if phonemes[i] in ipa_to_cyrillic:
            cyrillic_word += ipa_to_cyrillic[phonemes[i]]
        else:
            cyrillic_word += phonemes[i]  # Keep unknown symbols as is
        i += 1
    
    return cyrillic_word

def main():
    for line in sys.stdin:
        ipa_word = line.strip()
        if ipa_word:
            cyrillic_word = ipa_to_orthography(ipa_word)
            print(f"{ipa_word} -> {cyrillic_word}")

if __name__ == "__main__":
    main()

